Unperturbed: spectral analysis beyond Davis-Kahan

Classical matrix perturbation results, such as Weyl's theorem for eigenvalues and the Davis-Kahan theorem for eigenvectors, are general purpose. These classical bounds are tight in the worst case, but in many settings sub-optimal in the typical case. In this paper, we present perturbation bounds which consider the nature of the perturbation and its interaction with the unperturbed structure in order to obtain significant improvements over the classical theory in many scenarios, such as when the perturbation is random. We demonstrate the utility of these new results by analyzing perturbations in the stochastic blockmodel where we derive much tighter bounds than provided by the classical theory. We use our new perturbation theory to show that a very simple and natural clustering algorithm -- whose analysis was difficult using the classical tools -- nevertheless recovers the communities of the blockmodel exactly even in very sparse graphs.

==> fig/gen/experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import sbmexplib\n",
    "import matplotlib.pyplot as plt\n",
    "import itertools\n",
    "\n",
    "plt.rcParams['figure.figsize'] = (10,10)\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "EDGE_PROBABILITIES = np.array([\n",
    "        [.7, .3],\n",
    "        [.3, .7]\n",
    "    ])\n",
    "SIZES = 2**np.arange(5,12)\n",
    "N_TRIALS = [10] * len(SIZES)\n",
    "MODELS = []\n",
    "\n",
    "for size in SIZES:\n",
    "    # block_sizes = sbmexplib.scaled_two_block_sizes(size, lambda n: n**.5)\n",
    "    # block_sizes = sbmexplib.scaled_two_block_sizes(size, np.sqrt)\n",
    "    block_sizes = [size//2, size - size//2]\n",
    "    model = sbmexplib.Model(EDGE_PROBABILITIES, block_sizes)\n",
    "    MODELS.append(model)\n",
    "    \n",
    "DATA_EIGENVALUES = []\n",
    "DATA_EIGENVECTORS = []\n",
    "\n",
    "for model, n_trials in zip(MODELS, N_TRIALS):\n",
    "    model_eigenvalues = []\n",
    "    model_eigenvectors = []\n",
    "    \n",
    "    for i in range(n_trials):\n",
    "        adj = model.sample()\n",
    "        vals, vecs = np.linalg.eigh(adj)\n",
    "        model_eigenvalues.append(vals)\n",
    "        model_eigenvectors.append(vecs)\n",
    "        \n",
    "    model_eigenvalues = np.dstack(model_eigenvalues)\n",
    "    model_eigenvectors = np.dstack(model_eigenvectors)\n",
    "    \n",
    "    DATA_EIGENVALUES.append(model_eigenvalues)\n",
    "    DATA_EIGENVECTORS.append(model_eigenvectors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def apply_experiment(experiment):\n",
    "    results = []\n",
    "    for i, model in enumerate(MODELS):\n",
    "        eigenvectors = DATA_EIGENVECTORS[i]\n",
    "        eigenvalues = DATA_EIGENVALUES[i]\n",
    "        \n",
    "        trials = []\n",
    "        for j in range(N_TRIALS[i]):\n",
    "            vals = np.squeeze(eigenvalues[:,:,j])\n",
    "            result = experiment(model, vals, eigenvectors[:,:,j])\n",
    "            trials.append(result)\n",
    "        results.append(trials)\n",
    "        \n",
    "    return results\n",
    "\n",
    "def average_over_trials(results):\n",
    "    means = []\n",
    "    deviations = []\n",
    "    for result in results:\n",
    "        means.append(np.mean(result))\n",
    "        deviations.append(np.std(result))\n",
    "    return np.array(means), np.array(deviations)\n",
    "\n",
    "def flip_norm(u, v, ord=2):\n",
    "    x = np.linalg.norm(u - v, ord)\n",
    "    y = np.linalg.norm(u + v, ord)\n",
    "    return min(x, y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Eigenvalue error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def first_eigenvalue_error(model, a_vals, a_vecs):\n",
    "    return np.abs(a_vals[-1] - model.eigenvalues[-1])\n",
    "fst_mu, fst_sigma = average_over_trials(apply_experiment(first_eigenvalue_error))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def h_spectral_norm(model, a_vals, a_vecs):\n",
    "    a = model.sample()\n",
    "    h = a - model.matrix\n",
    "    return np.linalg.norm(h, ord=2)\n",
    "\n",
    "h_mu, h_sigma = average_over_trials(apply_experiment(h_spectral_norm))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "plt.style.use('grayscale')\n",
    "plt.rcParams['lines.linewidth'] = 1.25\n",
    "plt.rcParams['axes.facecolor'] = 'white'\n",
    "plt.rcParams['axes.grid'] = True\n",
    "plt.rcParams['axes.edgecolor'] = 'black'\n",
    "plt.rcParams['figure.facecolor'] = 'white'\n",
    "plt.rcParams['axes.labelsize'] = 7\n",
    "plt.rcParams['grid.linestyle'] = ':'\n",
    "plt.rcParams['lines.marker'] = 'o'\n",
    "plt.rcParams['lines.markersize'] = 6\n",
    "plt.rcParams['legend.fontsize'] = 7\n",
    "plt.rcParams['font.size'] = 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAACICAYAAAC7i0pUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngbbZsOIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115aebdd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(2.8,1.8))\n",
    "plt.plot(SIZES, fst_mu, label=r'$|\\lambda_1 - \\tilde{\\lambda}_1|$', color='black', \n",
    "             marker='o', markerfacecolor='black', markeredgecolor='white', markeredgewidth=2)\n",
    "plt.plot(SIZES, h_mu, linestyle='--', color='black', label=r'Weyl: $\\|H\\|$', marker='None')\n",
    "plt.xlabel('$n$')\n",
    "plt.xlim([0, 2**11+50])\n",
    "plt.ylim([-1,45])\n",
    "# plt.plot(SIZES, np.sqrt(SIZES), linestyle='-.', label='$\\sqrt{n}$')\n",
    "plt.legend(loc='upper left')\n",
    "\n",
    "plt.savefig('./eigvalerr.pgf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Eigenvector error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def first_eigenvector_angle(model, a_vals, a_vecs):\n",
    "    u = model.eigenvectors[:,-1]\n",
    "    v = a_vecs[:,-1]\n",
    "    c = u @ v\n",
    "    return np.sqrt(1 - c**2)\n",
    "\n",
    "mu, sigma = average_over_trials(apply_experiment(first_eigenvector_angle))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def first_eigenvector_l_infty(model, a_vals, a_vecs):\n",
    "    u = model.eigenvectors[:,-1]\n",
    "    v = a_vecs[:,-1]\n",
    "    x = np.linalg.norm(u - v, np.inf)\n",
    "    y = np.linalg.norm(u + v, np.inf)\n",
    "    \n",
    "    return min(x, y)\n",
    "\n",
    "l_infty_mu, l_infty_sigma = average_over_trials(apply_experiment(first_eigenvector_l_infty))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMAAAACICAYAAACx1+QGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115aeecf8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(2.8,1.8))\n",
    "plt.plot(SIZES, mu, label=r'$\\|u^{(1)} - \\tilde{u}^{(1)}\\|_2$', color='black', linestyle='-',\n",
    "            marker='o', markerfacecolor='black', markeredgecolor='white', markeredgewidth=2)\n",
    "plt.plot(SIZES, l_infty_mu, label=r'$\\|u^{(1)} - \\tilde{u}^{(1)}\\|_\\infty$', color='black',\n",
    "            marker='D', markerfacecolor='black', markeredgecolor='white', markeredgewidth=2)\n",
    "plt.plot(SIZES, SIZES**(-1/2), linestyle='--', marker='None', label='Davis-Kahan')\n",
    "plt.xlabel('$n$')\n",
    "plt.xlim([0, 2**11+50])\n",
    "# plt.ylim([0,.18])\n",
    "plt.plot()\n",
    "plt.legend(loc='best')\n",
    "\n",
    "import matplotlib.ticker\n",
    "\n",
    "locator = matplotlib.ticker.MultipleLocator(.05)\n",
    "ax = plt.gca()\n",
    "ax.yaxis.set_major_locator(locator)\n",
    "\n",
    "plt.savefig('./eigvecerr.pgf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.05,  0.  ,  0.05,  0.1 ,  0.15,  0.2 ])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax.yaxis.get_majorticklocs()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> fig/gen/sbmexplib.py <==
import numpy as _np
import scipy.spatial.distance as _dist


class Model(object):

    def __init__(self, probabilities, block_sizes):
        self.probabilities = probabilities
        self.block_sizes = block_sizes
        self._matrix = None
        self._eig = None
        self.size = len(self.matrix)

    @property
    def matrix(self):
        if self._matrix is None:
            m = _np.repeat(self.probabilities, self.block_sizes, axis=0)
            m = _np.repeat(m, self.block_sizes, axis=1)
            self._matrix = m
        return self._matrix

    def sample(self, zero_diagonal=True):
        coins = _np.random.sample(self.matrix.shape)
        edges = coins <= self.matrix
        ix_tril = _np.tril_indices_from(edges)
        edges[ix_tril] = edges.T[ix_tril]
        if zero_diagonal:
            edges[_np.diag_indices_from(edges)] = 0
        return edges.astype(int)

    @property
    def eigenvalues(self):
        self._compute_eigens()
        return self._eig[0]

    @property
    def eigenvectors(self):
        self._compute_eigens()
        return self._eig[1]

    def _compute_eigens(self):
        if self._eig is None:
            self._eig = _np.linalg.eigh(self.matrix)


def scaled_two_block_sizes(n, scaling_function):
    n2 = int(scaling_function(n))
    n1 = n - n2
    return (n1, n2)

